A Chirp Spread Spectrum Modulation Scheme for Robust Power Line Communication

This paper proposes the use of a LoRa like chirp spread spectrum physical layer as the basis for a new Power Line Communication modulation scheme suited for low-bandwidth communication. It is shown that robust communication can be established even in channels exhibiting both extreme multipath interference and low SNR (-40dB), with synchronisation requirements significantly reduced compared to conventional LoRa. ATP-EMTP simulations using frequency dependent line and transformer models, and simulations using artificial Rayleigh channels demonstrate the effectiveness of the new scheme in providing load data from LV feeders back to the MV primary substation. We further present experimental results based on a Field Programmable Gate Array hardware implementation of the proposed scheme.

==> stat.m <==
clear all
intercept = -2.07831;
B1 = -2.81614;
B2 = -0.94226;


x= 0.01:0.001:0.1;

y = intercept + B1*x.^1 + B2*x.^2;

plot(x,y)
